Most abundant isotope peaks and efficient selection on $Y=X_1+X_2+\cdots + X_m$

The isotope masses and relative abundances for each element are fundamental chemical knowledge. Computing the isotope masses of a compound and their relative abundances is an important and difficult analytical chemistry problem. We demonstrate that this problem is equivalent to sorting $Y=X_1+X_2+\cdots+X_m$. We introduce a novel, practically efficient method for computing the top values in $Y$. then demonstrate the applicability of this method by computing the most abundant isotope masses (and their abundances) from compounds of nontrivial size.

==> BruteForceCartesianSumHeap.py <==
import itertools
class BruteForceCartesianSumHeap:
  def __init__(self, vectors):
    cartesian_product_with_indices = itertools.product( *[enumerate(v) for v in vectors] )
    self.sorted_values_and_indices = []
    for inds_and_vals in cartesian_product_with_indices:
      self.sorted_values_and_indices.append( (sum([b for a,b in inds_and_vals]), tuple([a for a,b in inds_and_vals]) ) )
    self.sorted_values_and_indices = sorted(self.sorted_values_and_indices, reverse=True)
    self.result_index = 0
    
  def pop_max_and_index(self):
    result = self.sorted_values_and_indices[self.result_index]
    self.result_index += 1
    return result
    


==> benchmark.py <==
from TreeCartesianSumHeap import *
from TensorCartesianSumHeap import *
from BruteForceCartesianSumHeap import *
from collections import defaultdict
import matplotlib.pyplot as plt
from time import time
import numpy as np

all_methods_name_and_class = [('BruteForceCartesianSumHeap',BruteForceCartesianSumHeap), ('TensorCartesianSumHeap',TensorCartesianSumHeap), ('TreeCartesianSumHeap', TreeCartesianSumHeap)]

scalable_methods = [name_and_method for name_and_method in all_methods_name_and_class[1:]]

def benchmark(methods,max_log_m,reps=8):
  method_name_to_problem_size_and_runtimes = defaultdict(list)
  for m in 2**np.arange(2,max_log_m+1):
    n = m

    vectors = [ np.random.uniform(0.0, 1000000.0, n) for i in range(m) ]
    for method_name, Method in methods:
      times_for_method = []
      for rep in range(reps):
        t1=time()
        cartesian_sum_heap = Method(vectors)
        for i in range(n):
          cartesian_sum_heap.pop_max_and_index()
        t2=time()
        elapsed = t2-t1
        times_for_method.append(elapsed)
      problem_size_and_runtimes = (m,  min(times_for_method), np.mean(times_for_method), max(times_for_method))
      method_name_to_problem_size_and_runtimes[method_name].append(problem_size_and_runtimes)

  return method_name_to_problem_size_and_runtimes

## too slow to time!
#benchmark(all_methods,3)

max_log_m = 11
num_reps = 5

method_name_to_problem_size_and_runtimes = benchmark(scalable_methods,max_log_m, num_reps) 

min_runtimes_per_m_per_method = []
avg_runtimes_per_m_per_method = []
max_runtimes_per_m_per_method = []

for method_name in method_name_to_problem_size_and_runtimes.keys():
  min_runtimes = []
  avg_runtimes = []
  max_runtimes = []
  for m_runtimes in method_name_to_problem_size_and_runtimes[method_name]:
    min_runtimes.append(m_runtimes[1])
    avg_runtimes.append(m_runtimes[2])
    max_runtimes.append(m_runtimes[3])
  min_runtimes_per_m_per_method.append(min_runtimes)
  avg_runtimes_per_m_per_method.append(avg_runtimes)
  max_runtimes_per_m_per_method.append(max_runtimes)

size = len(max_runtimes_per_m_per_method[0])

x_axis = 2**np.arange(2,max_log_m+1)

fig, ax = plt.subplots()
ax.set_yscale('log')
ax.set_xscale('log')

plt.xlabel('m')
plt.ylabel('Time')

for i in range(len(scalable_methods)):
  runtime_err = [mx - mn for mx, mn in zip(max_runtimes_per_m_per_method[i], min_runtimes_per_m_per_method[i])]
  ax.errorbar(x_axis, avg_runtimes_per_m_per_method[i],
              yerr=runtime_err,
              fmt='-o')

plt.legend(['Tensor', 'Tree'])

plt.savefig('times.pdf')



